libepa -- a C++/Python library for calculations of cross sections of ultraperipheral collisions

The library provides a set of C++/Python functions for computing cross sections of ultraperipheral collisions of high energy particles under the equivalent photons approximation. Cross sections are represented through multiple integrals over the phase space. The integrals are calculated through recurrent application of algorithms for one dimensional integration. The paper contains an introduction to the theory of ultraperipheral collisions, discusses the library approach and provides a few examples of calculations.

==> atlas-D.py <==
import epa

muon_mass = 105.6583745e-3
def fiducial_xsection(pT_min):
    'Fiducial cross section depending on the constraint on muon momentum'
    return epa.xsection_fid(
                epa.photons_to_fermions_pT(muon_mass),
                epa.luminosity_fid(
                    epa.proton_dipole_spectrum_Dirac(6.5e3),
                    integrator = epa.default_integrator(2)
                ),
                mass    = muon_mass,
                pT_min  = pT_min,
                eta_max = 2.4,
                integrator = epa.default_integrator(1)
    )

integrate = epa.default_integrator(0)

def calculate(xsection, rs_min, rs_max):
    step = (rs_max - rs_min) / 100
    rs = rs_min
    while rs < rs_max - step:
        print(f'{rs:19.12e} {xsection(rs):19.12e}')
        rs += step
    print(f'{rs_max:19.12e} {xsection(rs_max):19.12e}')
    return integrate(xsection, rs_min, rs_max)

total  = calculate(fiducial_xsection(6),  12, 30)
total += calculate(fiducial_xsection(10), 30, 70)
print(f'# total = {total:19.12e}')


==> atlas_b.py <==
import epa
import os
import sys
import threading
from itertools import chain

def bisect(array, value, key = lambda x: x):
    'Uses binary search to find i: key(array[i]) <= value < key(array[i+1])'
    if value < key(array[0]) or value > key(array[-1]):
        return None
    left = 0
    right = len(array)
    while right - left > 1:
        middle = (left + right) // 2
        if value < key(array[middle]):
            right = middle
        else:
            left = middle
    return left

def linint(array):
    'Given an array of (x, y), returns a function y(x) linearly interpolating between them'
    def f(x):
        i = bisect(array, x, key = lambda a: a[0])
        if i is None:
            raise Exception(
                    str(x) \
                    + ' is not in between [' \
                    + str(array[0][0]) \
                    + ', ' \
                    + str(array[-1][0]) \
                    + ']'
            )
        x0, y0 = array[i]
        x1, y1 = array[i+1]
        return y0 + (y1 - y0) / (x1 - x0) * (x - x0)
    return f

def grid(start, end, n):
    x = start
    step = (end - start) / n
    while x < end - step:
        yield x
        x += step
    yield end

muon_mass = 105.6583745e-3
def fiducial_xsection(pT_min):
    'Fiducial cross section depending on the constraint on muon momentum'
    return epa.pp_to_ppll_b(
            13e3,
            mass              = muon_mass,
            pT_min            = pT_min,
            eta_max           = 2.4,
            integration_level = 1
    )

queue_mutex = threading.Lock()
result_mutex = threading.Lock()
masses = chain(grid(12, 30, 100), grid(30, 70, 100))
result = []

epa.set_default_relative_error(1e-2)
epa.set_default_error_step(1 / 3)

def work():
    xsection0 = fiducial_xsection(6)
    xsection1 = fiducial_xsection(10)
    xsection = lambda rs: xsection0(rs) if rs < 30 else xsection1(rs)
    while True:
        with queue_mutex:
            try:
                rs = next(masses)
            except StopIteration:
                return
        value = xsection(rs)
        with result_mutex:
            result.append((rs, value))
            print(f'{rs:19.12e} {value:19.12e}', file = sys.stderr)

threads = []
for cpu in os.sched_getaffinity(0):
    thread = threading.Thread(target = work, daemon = True)
    thread.start()
    threads.append(thread)
for thread in threads:
    thread.join()

result = sorted(result, key = lambda x: x[0])
for rs, xsection in result:
    print(f'{rs:19.12e} {xsection:19.12e}')

integrate = epa.default_integrator(0)
xsection = linint(result)
total = integrate(xsection, 12, 30) + integrate(xsection, 30, 70)
print(f'# total = {total:19.12e}')


==> axion.cpp <==
#include <iostream>
#include <thread>
#include <mutex>

#include <cstring>

#include <getopt.h>
#include <sys/sysinfo.h>

#include <epa/epa.hpp>
#include <epa/proton.hpp>

using epa::sqr;

void usage(const char* argv0) {
  std::cout
    << "This program calculates cross section for the production of axions with respect to the axion mass in ultraperipheral collisions of two protons with the collision energy 14 TeV\n"
       "Usage: " << argv0 << " [options]\n"
       "Allowed options:\n"
       "  --help      or -h: produce this message\n"
       "  --new-slope or -B: calculate the B parameter in the probability for the protons to avoid non-electromagnetic interaction as is in [2207.03012] rather than as in the libepa\n"
       "  --survival  or -S: take into account non-electromagnetic interactions\n"
       "  --spectrum  or -s <spectrum>: use this spectrum for calculation. Supported spectra are libepa, EDFF and ChFF. See [2207.03012] for the latter two.\n";
};

// [2207.03012], Eq. (11)
// (see also [J.D. Jackson, Classical Electrodynamics, John Wiley & Sons,
// 1962], Eq. (15.52))
epa::Spectrum_b spectrum_b(unsigned Z, double gamma, double r = 0) {
  return [
    c  = epa::alpha * sqr(Z / epa::pi / gamma),
    gamma,
    r
  ](double b, double w) -> double {
    if (b < r) return 0;
    double x = b * w / gamma;
    double k0 = gsl::bessel_K0(x);
    double k1 = gsl::bessel_K1(x);
    return c * w * (sqr(k1) + sqr(k0 / gamma));
  };
};

// [2207.03012], Eq. (12)
// (see also [J.D. Jackson, Classical Electrodynamics, John Wiley & Sons,
// 1962], Eq. (15.54))
epa::Spectrum spectrum(unsigned Z, double gamma, double r) {
  double rg = r / gamma;
  return [
    rg,
    c  = 2 * sqr(Z) * epa::alpha / epa::pi * rg,
    v2 = 1 - 1. / sqr(gamma),
    gamma
  ](double w) -> double {
    double x  = rg * w;
    double k0 = gsl::bessel_K0(x);
    double k1 = gsl::bessel_K1(x);
    return c * (k0 * k1 - 0.5 * x * v2 * (sqr(k1) - sqr(k0)));
  };
};

double pp_elastic_slope(double collision_energy) {
  double x = log(collision_energy);
  return 9.81 + x * (0.211 * 2 * + 0.0185 * 4 * x);
//  return 9.7511 + x * (0.222796 * 2 + 0.0179103 * 4 * x);
};

enum class Spectrum {
  libepa,
  edff,
  chff
};

Spectrum parse_spectrum(const char* name) {
  if (strcasecmp(name, "libepa") == 0)
    return Spectrum::libepa;
  if (strcasecmp(name, "EDFF") == 0)
    return Spectrum::edff;
  if (strcasecmp(name, "ChFF") == 0)
    return Spectrum::chff;
  throw std::runtime_error(std::string("Unknown spectrum: ") + name);
};

struct Options {
  bool     survival  = false;
  bool     new_slope = false;
  Spectrum spectrum  = Spectrum::libepa;
};

Options parse_options(int argc, char** argv) {
  Options options;
  option long_options[] = {
    { "help",      no_argument,       nullptr, 'h' },
    { "survival",  no_argument,       nullptr, 'S' },
    { "new-slope", no_argument,       nullptr, 'B' },
    { "spectrum",  required_argument, nullptr, 's' }
  };

  while (true) {
    int opt = getopt_long(argc, argv, "hBs:S", long_options, nullptr);
    switch (opt) {
      case 'h':
        usage(argv[0]);
        exit(0);
      case 'B':
        options.new_slope = true;
        break;
      case 's':
        options.spectrum = parse_spectrum(optarg);
        break;
      case 'S':
        options.survival = true;
        break;
      case -1:
        return options;
      default:
        exit(1);
    };
  };
};

const double coupling = 0.1e-3;             // GeV^{-1}
const double collision_energy = 14e3;       // GeV
//const double proton_radius = 0.7 * epa::fm; // GeV^{-1}
const double proton_radius = 0.877 * epa::fm; // GeV^{-1}

std::function<double (double)> xsection(epa::Luminosity luminosity) {
  return [
    c = epa::barn * epa::pi / 16 * sqr(coupling),
    luminosity = std::move(luminosity)
  ](double mass) -> double {
    return c * mass * luminosity(mass);
  };
};

std::function<double (double)> xsection_b(epa::Luminosity_b luminosity) {
  return [
    c = epa::barn * epa::pi / 16 * sqr(coupling),
    luminosity = std::move(luminosity)
  ](double mass) -> double {
    return c * mass * luminosity(mass, { 1, 1 });
  };
};

#if 1
using epa::luminosity;
using epa::ppx_luminosity_b;
#else
epa::Luminosity luminosity(
    epa::Spectrum n,
    epa::Integrator integrate = epa::default_integrator(0)
) {
  return [l = epa::luminosity_fid(n, n, std::move(integrate))](double rs) -> double {
    return 2 * l(rs, -sqr(collision_energy / rs), 0);
  };
};

epa::Luminosity_b ppx_luminosity_b(
    epa::Spectrum n,
    epa::Spectrum_b n_b,
    double B,
    const std::function<epa::Integrator (unsigned)>& integrator
      = epa::default_integrator,
    unsigned level = 0
) {
  return [
    l = epa::ppx_luminosity_fid_b(
        std::move(n), std::move(n_b), B, integrator, level
    )
  ](double rs, epa::Polarization polarization) -> double {
    return 2 * l(rs, polarization, -sqr(collision_energy / rs), 0);
  };
};
#endif

std::function<double (double)> xsection(const Options& options) {
  const double energy = collision_energy / 2;
  const double gamma  = energy / epa::proton_mass;

  epa::Spectrum spectrum;
  switch (options.spectrum) {
    case Spectrum::libepa:
      spectrum = epa::proton_dipole_spectrum(energy);
      break;
    case Spectrum::edff:
      spectrum = ::spectrum(1, gamma, proton_radius);
      break;
    case Spectrum::chff:
      spectrum = epa::spectrum_dipole(1, gamma, 0.71);
      break;
  };

  if (!options.survival)
    return xsection(luminosity(spectrum));
//    return xsection(epa::luminosity(spectrum));

  epa::Spectrum_b spectrum_b;
  switch (options.spectrum) {
    case Spectrum::libepa:
      spectrum_b = epa::proton_dipole_spectrum_b_Dirac(energy);
      break;
    case Spectrum::edff:
      spectrum_b = ::spectrum_b(1, gamma, proton_radius);
      break;
    case Spectrum::chff:
      spectrum_b = epa::spectrum_b_dipole(1, gamma, 0.71);
      break;
  };

  auto slope = options.new_slope ? pp_elastic_slope : epa::pp_elastic_slope;

  return xsection_b(
      ppx_luminosity_b(spectrum, spectrum_b, slope(collision_energy))
//      epa::ppx_luminosity_b(spectrum, spectrum_b, slope(collision_energy))
  );
};

int main(int argc, char** argv) {
  auto options = parse_options(argc, argv);

  const double m_min = 1;
  const double m_max = 4e3;
  const size_t n     = 100;

  const double dm = pow(m_max / m_min, 1. / n);

  std::cout.precision(12);
  std::cout.setf(std::ios_base::scientific);

  if (!options.survival) {
    auto xsection = ::xsection(options);
    for (double mass = m_min; ; mass *= dm) {
      if (mass > m_max) mass = m_max;
      std::cout << mass << '\t' << xsection(mass) << '\n';
      if (mass == m_max) break;
    };
    return 0;
  };

  std::vector<std::pair<double, double>> grid(n + 1);
  {
    double mass = m_min;
    for (auto& p : grid) {
      p.first = mass;
      mass *= dm;
    };
  };
  grid.back().first = m_max;

  int nprocs = get_nprocs();
  std::cerr << "Using " << nprocs << " threads\n";
  std::vector<std::thread> threads;
  threads.reserve(nprocs);

  std::cerr.precision(12);
  std::cerr.setf(std::ios_base::scientific);

  size_t index = 0;
  std::mutex grid_mutex;
  std::mutex print_mutex;
  for (int t = 0; t < nprocs; ++t)
    threads.push_back(
        std::thread(
          [&, id = t]() {
            auto xsection = ::xsection(options);
            while (index < grid.size()) {
              grid_mutex.lock();
              size_t i = index++;
              grid_mutex.unlock();
              grid[i].second = xsection(grid[i].first);
              print_mutex.lock();
              std::cerr << grid[i].first << '\t' << grid[i].second << '\n';
              print_mutex.unlock();
            };
          }
        )
    );

  for (auto& t: threads) t.join();

  for (auto& p : grid) std::cout << p.first << '\t' << p.second << '\n';

  return 0;
};


==> electrons.cpp <==
#include <iostream>

#include <getopt.h>

#include <epa/epa.hpp>

using epa::sqr;

void usage(const char* argv) {
  std::cout
    << "This program calculates cross sections for the production of electrons in ultraperipheral collisions of two Pb nuclei with the collision energy 5.02 TeV/(nucleon pair). By default the cross section differential with respect to the electrons invariant mass is calculated.\n"
    "Usage: " << argv << " [options]\n"
    "Allowed options:\n"
    "  -h: produce this message\n"
    "  -y: calculate the cross section differential with respect to electron pair rapidity\n"
  ;
};

// [2207.03012], Eq. (11)
// (see also [J.D. Jackson, Classical Electrodynamics, John Wiley & Sons,
// 1962], Eq. (15.52))
epa::Spectrum_b spectrum_b(unsigned Z, double gamma, double r = 0) {
  return [
    c  = epa::alpha * sqr(Z / epa::pi / gamma),
    gamma,
    r
  ](double b, double w) -> double {
    if (b < r) return 0;
    double x = b * w / gamma;
    double k0 = gsl::bessel_K0(x);
    double k1 = gsl::bessel_K1(x);
    return c * w * (sqr(k1) + sqr(k0 / gamma));
  };
};

// [2207.03012], Eq. (12)
// (see also [J.D. Jackson, Classical Electrodynamics, John Wiley & Sons,
// 1962], Eq. (15.54))
epa::Spectrum spectrum(unsigned Z, double gamma, double r) {
  double rg = r / gamma;
  return [
    rg,
    c  = 2 * sqr(Z) * epa::alpha / epa::pi * rg,
    v2 = 1 - 1. / sqr(gamma),
    gamma
  ](double w) -> double {
    double x  = rg * w;
    double k0 = gsl::bessel_K0(x);
    double k1 = gsl::bessel_K1(x);
    return c * (k0 * k1 - 0.5 * x * v2 * (sqr(k1) - sqr(k0)));
  };
};

int main(int argc, char** argv) {
  bool rapidity = false;
  int opt;
  while ((opt = getopt(argc, argv, "hy")) != -1)
    switch (opt) {
      case 'h':
        usage(argv[0]);
        exit(0);
      case 'y':
        rapidity = true;
        break;
      default:
        return 1;
    };

  const unsigned Z   = 82;                        // Pb charge
  const double gamma = 5.02e3 / 2 / epa::amu;     // Pb Lorentz factor
  const double R     = 7.1 * epa::fm; // 6.624 * epa::fm; // 1.2 * cbrt(208) * epa::fm; // Pb charge radius

  const double electron_mass = 0.51099895000e-3; // GeV

  // cuts on the phase space
  const double pT_min  = 2;   // electron transversal momentum
  const double eta_max = 2.4; // electron pseudorapidity

  std::cout.precision(12);
  std::cout.setf(std::ios_base::scientific);

  if (!rapidity) {
    auto xsection = epa::xsection_fid(
        epa::photons_to_fermions_pT(electron_mass),
        epa::luminosity_fid(spectrum(Z, gamma, R), epa::default_integrator(1)),
        electron_mass,
        pT_min,
        eta_max
    );

    for (double m = 5; m < 91; m += 1)
      std::cout << m << '\t' << xsection(m) << '\n';
    std::cout
      << "# integrated cross section = "
      << epa::qag_integrator(0, 1e-2)(xsection, 5, 90)
      << '\n';
  } else {
    auto xsection = [
      =,
      luminosity   = epa::luminosity_y(spectrum(Z, gamma, R)),
      xsection_gg  = epa::photons_to_fermions_pT(electron_mass),
      integrate_s  = epa::default_integrator(0),
      integrate_pT = epa::default_integrator(1)
    ](double y) -> double {
      return integrate_s(
        [&](double rs) -> double {
          double E = 0.5 * rs;
          double m = sqr(electron_mass / E);
          double p = E * sqrt(1 - m);
          double Y = abs(y);
          if (sinh(Y) > sinh(eta_max) * sqrt(1 - m)) return 0;
          double r = sqrt(1 - m * (1 + sqr(sinh(y) / cosh(eta_max))));
          double P = 0.5 * E * ((1 + r) / cosh(Y - eta_max) - (1 - r) / cosh(Y + eta_max));
          double pmin = std::max(pT_min, P);
          if (pmin > p) return 0;
          return luminosity(rs, y) * integrate_pT(
              [&](double pT) -> double {
                return xsection_gg(rs, pT);
              },
              pmin,
              p
          );
        },
        5,
        90
      );
    };
    for (double y = -2.5; y <= 2.5; y += 0.1) 
      std::cout << y << '\t' << xsection(y) << '\n';
    std::cout
      << "# integrated cross section = "
      << 2 * epa::qag_integrator(0, 1e-2)(xsection, 0, 5)
      << '\n';
  };

  return 0;
};


==> luminosity_b_dipole.py <==
import epa
import os
import sys
import threading

queue_mutex = threading.Lock()
result_mutex = threading.Lock()
masses = iter(range(1, 1000))
result = []

def work():
    lorentz    = 6.5e3 / epa.proton_mass
    lambda2    = epa.proton_dipole_form_factor_lambda2
    spectrum   = epa.spectrum_dipole(1, lorentz, lambda2)
    spectrum_b = epa.spectrum_b_dipole(1, lorentz, lambda2)
    luminosity = epa.ppx_luminosity_b(
            spectrum, spectrum_b, epa.pp_elastic_slope(13e3)
    )
    while True:
        with queue_mutex:
            try:
                rs = next(masses)
            except StopIteration:
                return
        value = luminosity(rs, (1, 1))
        with result_mutex:
            result.append((rs, value))
            print(f'{rs:4d} {value:19.12e}', file = sys.stderr)

threads = []
for cpu in os.sched_getaffinity(0):
    thread = threading.Thread(target = work, daemon = True)
    thread.start()
    threads.append(thread)
for thread in threads:
    thread.join()

for rs, lumi in sorted(result, key = lambda x: x[0]):
    print(f'{rs:4d} {lumi:19.12e}')


==> luminosity_b_dirac.py <==
import epa
import os
import sys
import threading

queue_mutex = threading.Lock()
result_mutex = threading.Lock()
masses = iter(range(1, 1000))
result = []

def work():
    luminosity = epa.pp_luminosity_b(13e3)
    while True:
        with queue_mutex:
            try:
                rs = next(masses)
            except StopIteration:
                return
        value = luminosity(rs, (1, 1))
        with result_mutex:
            result.append((rs, value))
            print(f'{rs:4d} {value:19.12e}', file = sys.stderr)
        return

threads = []
for cpu in os.sched_getaffinity(0):
    thread = threading.Thread(target = work, daemon = True)
    thread.start()
    threads.append(thread)
for thread in threads:
    thread.join()

for rs, lumi in sorted(result, key = lambda x: x[0]):
    print(f'{rs:4d} {lumi:19.12e}')

